Paying for Failure in Expert Advice

A failed recommendation is visible; an unproposed project is not. How should an organization pay an adviser whose private confidence determines which projects reach the margin? We show that the least-cost instrument is protection after failure rather than a success bonus. Because risky advice selects the upper tail of confidence, success pay leaks to recommendations that would occur anyway, while failure protection is concentrated at the margin. We establish unique nonpooling implementation, show that full correction is never optimal, and, while advice still needs encouragement, find confidential internal review substitutes for explicit career insurance more effectively than transparent review.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Georgy Lukyanov, Anna Vlasova, and Maria Ziskelevich

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the “Software”), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in
all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED “AS IS”, WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Replication package for “Paying for Failure in Expert Advice”

Authors: Georgy Lukyanov, Anna Vlasova, and Maria Ziskelevich

This package reproduces the numerical checks reported in the manuscript and
the figure `fig_selection_design.pdf`. The paper is theoretical and uses no
empirical, proprietary, or reference dataset.

## Contents

- `proof_checks.py`: verifies closed forms, cutoff calculations, equilibrium
  inequalities, cost comparisons, curvature bounds, and review-domain
  boundaries.
- `figure_selection_design.py`: recreates the two-panel numerical figure.
- `output/fig_selection_design.pdf`: publication-quality vector figure.
- `output/fig_selection_design.png`: raster preview of the same figure.
- `requirements.txt`: tested Python package ranges.
- `environment.yml`: equivalent Conda environment.
- `LICENSE`: license for the replication code.

## Reproduction

Using Python 3.12 or a compatible recent Python 3 release:

```bash
python -m venv .venv
source .venv/bin/activate
python -m pip install -r requirements.txt
python proof_checks.py
python figure_selection_design.py
```

On Windows, replace the activation command with:

```text
.venv\Scripts\activate
```

The proof script exits with a nonzero status if a tested identity or
inequality fails. The figure script writes both outputs to `output/`.

## Expected benchmark values

For
\(h=0.8\), \(l=0.2\), \(\rho=0.5\), \(\gamma=1\),
\(g=\ell=0.4\), and \(G=L=10\), the scripts report approximately:

- first-best raw-signal cutoff: 0.500000
- laissez-faire raw-signal cutoff: 0.550202
- optimal raw-signal cutoff: 0.515377
- optimal posterior-confidence cutoff: 0.507689
- mean success probability conditional on risky advice: 0.628844
- incentive deficit at the optimum: 0.013914
- optimal failure payment: 0.028262
- expected failure-protection cost: 0.005083
- expected success-only cost: 0.008352
- confidential-review zero-deficit boundary: 0.049154
- transparent-review zero-deficit boundary: 0.070655

Minor differences in the last displayed digit can arise from package
versions or floating-point arithmetic.

## Reproducibility notes

- No random numbers are used, so no seed file is needed.
- No network access is required.
- The scripts use only NumPy, SciPy, and Matplotlib.
- The distributed outputs were generated from the code in this archive.


==> anc/environment.yml <==
name: paying-for-failure-replication
channels:
  - conda-forge
dependencies:
  - python=3.12
  - numpy>=1.26,<3
  - scipy>=1.11,<2
  - matplotlib>=3.8,<4


==> anc/figure_selection_design.py <==
#!/usr/bin/env python3
"""Create the two-panel numerical illustration used in the JEMS manuscript."""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


HERE = Path(__file__).resolve().parent
OUTPUT_DIR = HERE / "output"
OUTPUT_DIR.mkdir(exist_ok=True)

# Benchmark primitives from the manuscript.
h = 0.8
l = 0.2
rho = 0.5
gamma = 1.0
g = 0.4
ell = 0.4
G = 10.0
L = 10.0
b = rho * h + (1.0 - rho) * l
c_fb = L / (G + L)


def bisect_root(function, lower, upper, tolerance=1.0e-13):
    """Bisection for a continuous function with a sign change."""
    f_lower = function(lower)
    f_upper = function(upper)
    if f_lower * f_upper > 0:
        raise ValueError("The bisection interval does not bracket a root.")
    while upper - lower > tolerance:
        midpoint = 0.5 * (lower + upper)
        f_midpoint = function(midpoint)
        if f_lower * f_midpoint <= 0:
            upper = midpoint
            f_upper = f_midpoint
        else:
            lower = midpoint
            f_lower = f_midpoint
    return 0.5 * (lower + upper)


def confidence(z):
    return (1.0 - b) / 2.0 + b * z


def signal_cutoff(c):
    return (c - (1.0 - b) / 2.0) / b


def career_wedge(z):
    numerator = gamma * rho * (1.0 - rho) * (h - l) * b * z * (1.0 - z)
    denominator = 1.0 - (b * z) ** 2
    return numerator / denominator


def deficit_from_z(z):
    return career_wedge(z) - (g + ell) * (confidence(z) - c_fb)


def p_success(z):
    return 0.5 * (1.0 - z) * (1.0 + b * z)


def p_failure(z):
    return 0.5 * (1.0 - z) * (1.0 - b * z)


def implementation_cost(c):
    z = signal_cutoff(c)
    return p_failure(z) * deficit_from_z(z) / (1.0 - c)


def marginal_cost_saving(c):
    step = 1.0e-6
    return -(implementation_cost(c + step) - implementation_cost(c - step)) / (
        2.0 * step
    )


def marginal_project_loss(c):
    density = 1.0 / b
    return (G + L) * (c - c_fb) * density


z_lf = bisect_root(deficit_from_z, 0.500001, 0.8)
c_lf = confidence(z_lf)
c_star = bisect_root(
    lambda c: marginal_project_loss(c) - marginal_cost_saving(c),
    c_fb + 1.0e-8,
    c_lf - 1.0e-8,
)

c_grid = np.linspace(c_fb, c_lf, 500)
z_grid = signal_cutoff(c_grid)
success_unit_cost = p_success(z_grid) / c_grid
failure_unit_cost = p_failure(z_grid) / (1.0 - c_grid)
project_loss = marginal_project_loss(c_grid)
cost_saving = np.array([marginal_cost_saving(c) for c in c_grid])

navy = "#24476c"
orange = "#c56a32"
green = "#4d7c59"
gray = "#6f7478"
light_gray = "#d9dcdf"

plt.rcParams.update(
    {
        "font.family": "serif",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.size": 9,
        "axes.titlesize": 9.5,
        "axes.labelsize": 9,
        "legend.fontsize": 8,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.spines.top": False,
        "axes.spines.right": False,
    }
)

fig, axes = plt.subplots(1, 2, figsize=(7.15, 3.05), constrained_layout=True)

ax = axes[0]
ax.plot(c_grid, success_unit_cost, color=navy, linewidth=2.0, label="Success pay")
ax.plot(c_grid, failure_unit_cost, color=orange, linewidth=2.0, label="Failure protection")
ax.fill_between(
    c_grid,
    failure_unit_cost,
    success_unit_cost,
    color=navy,
    alpha=0.08,
    linewidth=0,
)
ax.axvline(c_star, color=green, linestyle=(0, (4, 3)), linewidth=1.2)
ax.set_title("(a) Cost per unit of marginal incentive", loc="left")
ax.set_xlabel("Target confidence cutoff, $c$")
ax.set_ylabel("Expected compensation coefficient")
ax.set_xlim(c_fb, c_lf)
ax.set_ylim(0.20, 0.68)
ax.grid(axis="y", color=light_gray, linewidth=0.6, alpha=0.75)
ax.legend(
    loc="lower right",
    frameon=True,
    facecolor="white",
    edgecolor="none",
    framealpha=0.92,
)
ax.annotate(
    "$c^*$",
    xy=(c_star, 0.665),
    xytext=(4, 0),
    textcoords="offset points",
    color=green,
    ha="left",
    va="top",
)

ax = axes[1]
ax.plot(c_grid, project_loss, color=navy, linewidth=2.0, label="Project-surplus loss, $\\Psi(c)$")
ax.plot(c_grid, cost_saving, color=orange, linewidth=2.0, label="Compensation saving, $M(c)$")
ax.axvline(c_star, color=green, linestyle=(0, (4, 3)), linewidth=1.2)
ax.scatter(
    [c_star],
    [marginal_project_loss(c_star)],
    s=26,
    color=green,
    edgecolor="white",
    linewidth=0.6,
    zorder=5,
)
ax.set_title("(b) The organization's second-best target", loc="left")
ax.set_xlabel("Target confidence cutoff, $c$")
ax.set_ylabel("Marginal value")
ax.set_xlim(c_fb, c_lf)
ax.set_ylim(-0.03, 1.08)
ax.grid(axis="y", color=light_gray, linewidth=0.6, alpha=0.75)
ax.legend(
    loc="upper left",
    frameon=True,
    facecolor="white",
    edgecolor="none",
    framealpha=0.92,
)
ax.annotate(
    "$c^*$",
    xy=(c_star, marginal_project_loss(c_star)),
    xytext=(6, -13),
    textcoords="offset points",
    color=green,
)

for ax in axes:
    ax.set_xticks([c_fb, c_star, c_lf])
    ax.set_xticklabels(
        [
            f"{c_fb:.3f}\n$ c^{{\\mathrm{{FB}}}}$",
            f"{c_star:.3f}\n$ c^*$",
            f"{c_lf:.3f}\n$ c^0$",
        ]
    )
    ax.tick_params(axis="x", pad=3)

pdf_path = OUTPUT_DIR / "fig_selection_design.pdf"
png_path = OUTPUT_DIR / "fig_selection_design.png"
fig.savefig(pdf_path, bbox_inches="tight")
fig.savefig(png_path, dpi=300, bbox_inches="tight")

print(f"c_FB={c_fb:.9f}")
print(f"c_star={c_star:.9f}")
print(f"c_LF={c_lf:.9f}")
print(f"wrote {pdf_path}")
print(f"wrote {png_path}")


==> anc/proof_checks.py <==
#!/usr/bin/env python3
"""Numerical and algebraic checks for the JEMS submission.

The script verifies the closed-form canonical signal model, the least-cost
implementation result, primitive target curvature, and the qualified review
comparison for the benchmark parameterization reported in the manuscript.
"""

from __future__ import annotations

from dataclasses import dataclass

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq, minimize_scalar


@dataclass(frozen=True)
class Parameters:
    a_high: float = 0.8
    a_low: float = 0.2
    state_prior: float = 0.5
    ability_prior: float = 0.5
    career_weight: float = 1.0
    adviser_success_payoff: float = 0.4
    adviser_failure_loss: float = 0.4
    principal_success_value: float = 10.0
    principal_failure_loss: float = 10.0


def density(x: float, ability: float, state: int) -> float:
    sign = 1.0 if state == 1 else -1.0
    return 1.0 + sign * ability * (2.0 * x - 1.0)


def mixture_ability(par: Parameters) -> float:
    return (
        par.ability_prior * par.a_high
        + (1.0 - par.ability_prior) * par.a_low
    )


def posterior_success(x: float, par: Parameters) -> float:
    a_bar = mixture_ability(par)
    z = 2.0 * x - 1.0
    g_good = 1.0 + a_bar * z
    g_bad = 1.0 - a_bar * z
    numerator = par.state_prior * g_good
    return numerator / (
        numerator + (1.0 - par.state_prior) * g_bad
    )


def risky_tail(tau: float, ability: float, state: int) -> float:
    sign = 1.0 if state == 1 else -1.0
    return (1.0 - tau) * (1.0 + sign * ability * tau)


def history_likelihoods(
    tau: float, ability: float, par: Parameters
) -> tuple[float, float, float]:
    r_good = risky_tail(tau, ability, 1)
    r_bad = risky_tail(tau, ability, 0)
    p_plus = par.state_prior * r_good
    p_minus = (1.0 - par.state_prior) * r_bad
    p_safe = (
        par.state_prior * (1.0 - r_good)
        + (1.0 - par.state_prior) * (1.0 - r_bad)
    )
    return p_plus, p_minus, p_safe


def posterior_ability(tau: float, history: int, par: Parameters) -> float:
    high = history_likelihoods(tau, par.a_high, par)[history]
    low = history_likelihoods(tau, par.a_low, par)[history]
    numerator = par.ability_prior * high
    return numerator / (
        numerator + (1.0 - par.ability_prior) * low
    )


def history_probabilities(
    tau: float, par: Parameters
) -> tuple[float, float, float]:
    high = history_likelihoods(tau, par.a_high, par)
    low = history_likelihoods(tau, par.a_low, par)
    return tuple(
        par.ability_prior * high[i]
        + (1.0 - par.ability_prior) * low[i]
        for i in range(3)
    )


def raw_career_wedge(tau: float, par: Parameters) -> float:
    p = posterior_success(tau, par)
    mu_plus = posterior_ability(tau, 0, par)
    mu_minus = posterior_ability(tau, 1, par)
    mu_safe = posterior_ability(tau, 2, par)
    return mu_safe - (p * mu_plus + (1.0 - p) * mu_minus)


def symmetric_closed_form_wedge(tau: float, par: Parameters) -> float:
    if not np.isclose(par.state_prior, 0.5):
        raise ValueError("Closed form requires state_prior = 1/2.")
    if not np.isclose(par.ability_prior, 0.5):
        raise ValueError("Closed form requires ability_prior = 1/2.")
    total = par.a_high + par.a_low
    gap = par.a_high - par.a_low
    return (
        gap
        * total
        * tau
        * (1.0 - tau)
        / (2.0 * (4.0 - total * total * tau * tau))
    )


def adviser_project_payoff(p: float, par: Parameters) -> float:
    return (
        p * par.adviser_success_payoff
        - (1.0 - p) * par.adviser_failure_loss
    )


def implementation_wedge(tau: float, par: Parameters) -> float:
    return (
        par.career_weight * raw_career_wedge(tau, par)
        - adviser_project_payoff(posterior_success(tau, par), par)
    )


def first_best_tau(par: Parameters) -> float:
    cutoff = par.principal_failure_loss / (
        par.principal_success_value + par.principal_failure_loss
    )
    adviser_cutoff = par.adviser_failure_loss / (
        par.adviser_success_payoff + par.adviser_failure_loss
    )
    if not np.isclose(cutoff, adviser_cutoff):
        raise ValueError(
            "The canonical check assumes proportional adviser alignment."
        )
    return brentq(
        lambda tau: posterior_success(tau, par) - cutoff,
        0.0,
        1.0,
    )


def laissez_faire_tau(par: Parameters) -> float:
    tau_fb = first_best_tau(par)
    return brentq(
        lambda tau: implementation_wedge(tau, par),
        tau_fb,
        1.0 - 1e-10,
    )


def failure_contract(tau: float, par: Parameters) -> float:
    p = posterior_success(tau, par)
    return implementation_wedge(tau, par) / (1.0 - p)


def required_failure_subsidy(tau: float, par: Parameters) -> float:
    return failure_contract(tau, par)


def lower_tail_posteriors(
    tau: float, par: Parameters
) -> tuple[float, float, float]:
    """Ability posteriors if risky advice selects x <= tau.

    The formulas below use the symmetric state prior, under which the
    complementary safe history leaves ability reputation at its prior.
    """
    if not np.isclose(par.state_prior, 0.5):
        raise ValueError("Lower-tail audit uses state_prior = 1/2.")
    a_bar = mixture_ability(par)
    remaining = 1.0 - tau
    mu_plus = (
        par.ability_prior
        * (1.0 - par.a_high * remaining)
        / (1.0 - a_bar * remaining)
    )
    mu_minus = (
        par.ability_prior
        * (1.0 + par.a_high * remaining)
        / (1.0 + a_bar * remaining)
    )
    return mu_plus, mu_minus, par.ability_prior


def confidential_no_launch_posterior(
    tau: float, review_precision: float, par: Parameters
) -> float:
    """Posterior after no launch when safe advice and vetoes are pooled."""
    if not (
        np.isclose(par.state_prior, 0.5)
        and np.isclose(par.ability_prior, 0.5)
    ):
        raise ValueError("Closed form uses symmetric priors.")
    numerator = (
        2.0 * tau
        + review_precision
        * (1.0 - tau)
        * (1.0 - par.a_high * tau)
    )
    denominator = (
        4.0 * tau
        + review_precision
        * (1.0 - tau)
        * (2.0 - (par.a_high + par.a_low) * tau)
    )
    return numerator / denominator


def review_wedges(
    tau: float, review_precision: float, par: Parameters
) -> tuple[float, float]:
    """Total implementation wedges under transparent/confidential vetoes."""
    p = posterior_success(tau, par)
    mu_plus = posterior_ability(tau, 0, par)
    mu_minus = posterior_ability(tau, 1, par)
    mu_safe = posterior_ability(tau, 2, par)
    mu_no_launch = confidential_no_launch_posterior(
        tau, review_precision, par
    )

    v_plus = par.career_weight * mu_plus
    v_minus = par.career_weight * mu_minus
    v_safe = par.career_weight * mu_safe
    v_no_launch = par.career_weight * mu_no_launch

    material = (
        p * par.adviser_success_payoff
        - (1.0 - p)
        * (1.0 - review_precision)
        * par.adviser_failure_loss
    )
    career_transparent = v_safe - (
        p * v_plus + (1.0 - p) * v_minus
    )
    career_confidential = v_no_launch - (
        p * v_plus
        + (1.0 - p)
        * (
            (1.0 - review_precision) * v_minus
            + review_precision * v_no_launch
        )
    )
    return (
        career_transparent - material,
        career_confidential - material,
    )


def project_surplus(tau: float, par: Parameters) -> float:
    p_plus, p_minus, _ = history_probabilities(tau, par)
    return (
        p_plus * par.principal_success_value
        - p_minus * par.principal_failure_loss
    )


def incentive_cost(tau: float, par: Parameters) -> float:
    _, p_minus, _ = history_probabilities(tau, par)
    return p_minus * failure_contract(tau, par)


def canonical_f_second(tau: float, par: Parameters) -> float:
    """Second derivative of the curvature component F with respect to tau."""
    b = mixture_ability(par)
    return (
        2.0
        * (1.0 - b) ** 2
        * (1.0 + b)
        / ((b + 3.0) * (1.0 + b - 2.0 * b * tau) ** 3)
        - 2.0
        * (1.0 + b) ** 2
        / ((b + 3.0) * (1.0 + b * tau) ** 3)
    )


def canonical_f_third(tau: float, par: Parameters) -> float:
    """Third derivative of F with respect to the raw cutoff."""
    b = mixture_ability(par)
    return (
        12.0
        * b
        * (1.0 - b) ** 2
        * (1.0 + b)
        / ((b + 3.0) * (1.0 + b - 2.0 * b * tau) ** 4)
        + 6.0
        * b
        * (1.0 + b) ** 2
        / ((b + 3.0) * (1.0 + b * tau) ** 4)
    )


def uncapped_cost_second(tau: float, par: Parameters) -> float:
    """Analytical second derivative of uncapped implementation cost."""
    if not np.isclose(par.state_prior, 0.5):
        raise ValueError("Canonical curvature formula uses state prior 1/2.")
    b = mixture_ability(par)
    c = posterior_success(tau, par)
    c_fb = par.principal_failure_loss / (
        par.principal_success_value + par.principal_failure_loss
    )
    kappa = (
        par.career_weight
        * par.ability_prior
        * (1.0 - par.ability_prior)
        * (par.a_high - par.a_low)
    )
    payoff_scale = (
        par.adviser_success_payoff + par.adviser_failure_loss
    )
    denominator = 1.0 + b - 2.0 * b * tau
    h_prime = (
        -0.5
        - (1.0 - b) ** 2 / (2.0 * denominator**2)
    )
    h_second = (
        -2.0 * b * (1.0 - b) ** 2 / denominator**3
    )
    j_second = (
        2.0 * b * h_prime + (c - c_fb) * h_second
    )
    return (
        kappa * canonical_f_second(tau, par)
        - payoff_scale * j_second
    )


def principal_objective(tau: float, par: Parameters) -> float:
    return project_surplus(tau, par) - incentive_cost(tau, par)


def run_checks(par: Parameters) -> None:
    for ability in (par.a_low, par.a_high):
        for state in (0, 1):
            mass = quad(
                lambda x: density(x, ability, state), 0.0, 1.0
            )[0]
            assert np.isclose(mass, 1.0, atol=1e-11)
            grid = np.linspace(0.0, 1.0, 1001)
            assert min(density(x, ability, state) for x in grid) > 0.0

    grid = np.linspace(1e-6, 1.0 - 1e-6, 2001)
    posteriors = np.array([posterior_success(x, par) for x in grid])
    assert np.all(np.diff(posteriors) > 0.0)

    for tau in np.linspace(0.01, 0.99, 99):
        for ability in (par.a_low, par.a_high):
            for state in (0, 1):
                numerical = quad(
                    lambda x: density(x, ability, state), tau, 1.0
                )[0]
                analytical = risky_tail(tau, ability, state)
                assert np.isclose(numerical, analytical, atol=1e-11)

        probabilities = history_probabilities(tau, par)
        assert np.isclose(sum(probabilities), 1.0, atol=1e-11)

        if (
            np.isclose(par.state_prior, 0.5)
            and np.isclose(par.ability_prior, 0.5)
        ):
            assert np.isclose(
                raw_career_wedge(tau, par),
                symmetric_closed_form_wedge(tau, par),
                atol=1e-11,
            )
            assert raw_career_wedge(tau, par) > 0.0

    tau_fb = first_best_tau(par)
    tau_zero = laissez_faire_tau(par)
    assert tau_zero > tau_fb

    # Primitive baseline curvature.  In this benchmark c_FB = 1/2.
    # Uniform success dominance implies r > kappa, while F''' > 0 and
    # F''(1/2) > -b.  These inequalities make uncapped implementation
    # cost strictly convex throughout the relevant target interval.
    b = mixture_ability(par)
    c_fb = posterior_success(tau_fb, par)
    kappa = (
        par.career_weight
        * par.ability_prior
        * (1.0 - par.ability_prior)
        * (par.a_high - par.a_low)
    )
    payoff_scale = (
        par.adviser_success_payoff + par.adviser_failure_loss
    )
    assert c_fb >= 0.5
    assert (
        par.adviser_success_payoff
        > kappa / (1.0 - b)
    )
    assert payoff_scale > kappa
    f_second_half = canonical_f_second(0.5, par)
    curvature_identity = (
        b**3 * (2.0 * b**2 + 5.0 * b + 4.0)
        / (b + 2.0) ** 3
    )
    assert np.isclose(
        f_second_half + b, curvature_identity, atol=1e-12
    )
    primitive_curvature_bound = (
        payoff_scale * b
        + kappa * canonical_f_second(tau_fb, par)
    )
    assert primitive_curvature_bound > 0.0
    curvature_grid = np.linspace(tau_fb, tau_zero, 5001)
    assert np.all(
        np.array(
            [canonical_f_third(tau, par) for tau in curvature_grid]
        )
        > 0.0
    )
    uncapped_curvature = np.array(
        [uncapped_cost_second(tau, par) for tau in curvature_grid]
    )
    assert np.all(uncapped_curvature > 0.0)

    # A transparent primitive bound rules out reverse (lower-tail)
    # cutoff equilibria: even a success selected from the lower tail is
    # better for the adviser than a safe history.
    a_bar = mixture_ability(par)
    max_success_reputation_loss = (
        par.career_weight
        * par.ability_prior
        * (1.0 - par.ability_prior)
        * (par.a_high - par.a_low)
        / (1.0 - a_bar)
    )
    assert par.adviser_success_payoff > max_success_reputation_loss
    for tau in grid:
        lower_plus, _, lower_safe = lower_tail_posteriors(tau, par)
        assert (
            par.adviser_success_payoff
            + par.career_weight * lower_plus
            > par.career_weight * lower_safe
        )

    # The required failure subsidy is strictly decreasing. A fixed
    # subsidy therefore selects a unique upper cutoff.
    subsidy_grid = np.array(
        [required_failure_subsidy(tau, par) for tau in grid]
    )
    assert np.all(np.diff(subsidy_grid) < 0.0)

    result = minimize_scalar(
        lambda tau: -principal_objective(tau, par),
        bounds=(tau_fb, tau_zero),
        method="bounded",
        options={"xatol": 1e-13},
    )
    assert result.success
    tau_star = float(result.x)
    assert tau_fb < tau_star < tau_zero

    # The primitive curvature theorem now establishes strict concavity
    # analytically for this benchmark.  The grid check is an independent
    # numerical witness on the entire relevant interval.
    objective_grid = np.linspace(tau_fb, tau_zero, 5001)
    objective_values = np.array(
        [principal_objective(tau, par) for tau in objective_grid]
    )
    assert np.all(np.diff(objective_values, n=2) < 0.0)

    p = posterior_success(tau_star, par)
    p_plus, p_minus, _ = history_probabilities(tau_star, par)
    p_risky = p_plus + p_minus
    average_success = p_plus / p_risky
    assert average_success > p

    wedge = implementation_wedge(tau_star, par)
    failure_pay = wedge / (1.0 - p)
    success_pay = wedge / p
    failure_cost = p_minus * failure_pay
    success_cost = p_plus * success_pay
    assert failure_cost < success_cost

    mu_plus = posterior_ability(tau_star, 0, par)
    mu_minus = posterior_ability(tau_star, 1, par)
    mu_safe = posterior_ability(tau_star, 2, par)
    success_value = (
        par.adviser_success_payoff
        + par.career_weight * mu_plus
    )
    failure_value = (
        -par.adviser_failure_loss
        + par.career_weight * mu_minus
    )
    safe_value = par.career_weight * mu_safe
    post_contract_slope = success_value - (
        failure_value + failure_pay
    )
    slope_identity = (success_value - safe_value) / (1.0 - p)
    assert np.isclose(
        post_contract_slope, slope_identity, atol=1e-11
    )
    assert post_contract_slope > 0.0

    # A stronger optional boundary-dominance inequality eliminates
    # all-safe pooling under every Bayes-consistent tremble.  The main
    # theorem instead states an explicit upper-tail refinement, because
    # this benchmark satisfies boundary dominance only narrowly.
    upper_confidence = posterior_success(1.0, par)
    boundary_lhs = (
        upper_confidence * par.adviser_success_payoff
        - (1.0 - upper_confidence) * par.adviser_failure_loss
        + (1.0 - upper_confidence) * failure_pay
    )
    boundary_rhs = (
        par.career_weight
        * 2.0
        * par.ability_prior
        * (1.0 - par.ability_prior)
        * (par.a_high - par.a_low)
        * a_bar
        / (1.0 - a_bar * a_bar)
    )
    assert boundary_lhs > boundary_rhs

    # Confidential review creates an additional reduction in the
    # implementation wedge beyond the project-screening effect that
    # also arises under transparent review.
    review_grid = np.linspace(0.0, 0.04, 81)
    transparent = []
    confidential = []
    for review_precision in review_grid:
        d_t, d_c = review_wedges(
            tau_star, review_precision, par
        )
        transparent.append(d_t)
        confidential.append(d_c)
    transparent = np.asarray(transparent)
    confidential = np.asarray(confidential)
    assert np.all(np.diff(transparent) < 0.0)
    assert np.all(np.diff(confidential) < 0.0)
    assert np.all(
        confidential[1:] < transparent[1:]
    )
    assert np.all(confidential > 0.0)

    # The required aggregate downside-protection schedule remains
    # strictly decreasing throughout the benchmark target interval for
    # the review precisions used in the illustration.  This verifies
    # uniqueness among regular upper-cutoff candidates in that region.
    review_target_grid = np.linspace(tau_fb, tau_zero, 1001)
    for review_precision in np.linspace(0.0, 0.04, 5):
        transparent_subsidy = []
        confidential_subsidy = []
        for candidate in review_target_grid:
            d_t, d_c = review_wedges(
                candidate, review_precision, par
            )
            candidate_p = posterior_success(candidate, par)
            transparent_subsidy.append(d_t / (1.0 - candidate_p))
            confidential_subsidy.append(d_c / (1.0 - candidate_p))
        assert np.all(np.diff(transparent_subsidy) < 0.0)
        assert np.all(np.diff(confidential_subsidy) < 0.0)

    # The confidentiality ranking is deliberately restricted to the
    # positive-deficit region.  Beyond these roots, the target requires
    # discouraging rather than encouraging risky advice, and the cost
    # ranking can reverse.
    transparent_zero = brentq(
        lambda review_precision: review_wedges(
            tau_star, review_precision, par
        )[0],
        0.0,
        1.0,
    )
    confidential_zero = brentq(
        lambda review_precision: review_wedges(
            tau_star, review_precision, par
        )[1],
        0.0,
        1.0,
    )
    assert confidential_zero < transparent_zero
    assert confidential_zero > review_grid[-1]

    print("All proof checks passed.")
    print(f"First-best raw-signal cutoff: {tau_fb:.9f}")
    print(f"Laissez-faire cutoff:          {tau_zero:.9f}")
    print(f"Optimal contracted cutoff:     {tau_star:.9f}")
    print(f"Posterior cutoff at optimum:   {p:.9f}")
    print(f"Mean success probability | R:  {average_success:.9f}")
    print(f"Career/material wedge:         {wedge:.9f}")
    print(f"Failure-protection payment:    {failure_pay:.9f}")
    print(f"Failure-contract expected cost:{failure_cost:.9f}")
    print(f"Success-contract expected cost:{success_cost:.9f}")
    print(
        "Uniform success-dominance bound: "
        f"{max_success_reputation_loss:.9f}"
    )
    print(
        "Adviser payoff after success:    "
        f"{par.adviser_success_payoff:.9f}"
    )
    print(
        "Primitive curvature lower bound: "
        f"{primitive_curvature_bound:.9f}"
    )
    print(
        "Minimum audited cost curvature:  "
        f"{uncapped_curvature.min():.9f}"
    )
    print(
        "Boundary-dominance lhs/rhs:       "
        f"{boundary_lhs:.9f} / {boundary_rhs:.9f}"
    )
    print(
        "Confidential deficit zero:        "
        f"{confidential_zero:.9f}"
    )
    print(
        "Transparent deficit zero:         "
        f"{transparent_zero:.9f}"
    )


if __name__ == "__main__":
    run_checks(Parameters())


==> anc/requirements.txt <==
numpy>=1.26,<3
scipy>=1.11,<2
matplotlib>=3.8,<4

